Community Vibrancy and its Relationship with Safety in Philadelphia

To what extent can the strength of a local urban community impact neighborhood safety? We construct measures of community vibrancy based on a unique dataset of block party permit approvals from the City of Philadelphia. Our first measure captures the overall volume of block party events in a neighborhood whereas our second measure captures differences in the type (regular versus spontaneous) of block party activities. We use both regression modeling and propensity score matching to control for the economic, demographic and land use characteristics of the surrounding neighborhood when examining the relationship between crime and our two measures of community vibrancy. We conduct our analysis on aggregate levels of crime and community vibrancy from 2006 to 2015 as well as the trends in community vibrancy and crime over this time period. We find that neighborhoods with a higher number of block parties have a significantly higher crime rate, while those holding a greater proportion of spontaneous block party events have a significantly lower crime rate. We also find that neighborhoods which have an increase in the proportion of spontaneous block parties over time are significantly more likely to have a decreasing trend in total crime incidence over that same time period.

==> makepaper.sh <==
pdflatex block.party.paper.arxiv
bibtex block.party.paper.arxiv
pdflatex block.party.paper.arxiv
bibtex block.party.paper.arxiv
pdflatex block.party.paper.arxiv
bibtex block.party.paper.arxiv
pdflatex block.party.paper.arxiv
bibtex block.party.paper.arxiv


